Climbing the SkyLadder: A Certified Lower Bound of 25 for Kochen-Specker Sets in $\mathbb{R}^3$

Can an AI agent find new techniques for a search problem that experts already optimised? Can we trust a "no" answer that the agent's own code produced? We introduce SkyLadder, a protocol for agent-driven research on exact search problems. The agent climbs the problem one size at a time. It develops techniques motivated by measured bottlenecks and records both improvements and dead ends. Certification requires complete coverage by certificate checkers that Lean 4 proves sound. We apply SkyLadder to the minimum Kochen-Specker (KS) problem in $\mathbb{R}^3$, a question from the foundations of quantum mechanics. The best lower bound was 24 vectors. It came from two independent SAT-based searches of about 12,000 CPU-hours each. On one 8-core laptop, the agent's pipeline reproduces every published order from 17 to 23 and matches the published candidate counts exactly. At order 23 it is $2.5\times10^{4}$ times faster than the state of the art. Most of the gain comes from one reformulation: the search runs over basis structures instead of vector graphs. The pipeline resolves the next open case: every KS set in $\mathbb{R}^3$ has at least 25 vectors. The certificate checks establish that the enumeration is complete. They cover 2.2 million final basis structures across orders 1-24 and validate 1,027 real-algebraic non-embeddability certificates. The retained verification records account for all 1,748,733 required order-24 structures, including supplementary and cube-split checks. Lean proves that the checkers are sound. The trusted base also includes the mathematical specification, Lean and Mathlib, compiled checker execution, certificate-file handling, and assembly of per-process logs. Under this explicit trusted base, the result does not depend on the correctness of the search tools. An ablation and a prior-art audit separate the new techniques from those that the agent rediscovered.

==> figs/make_figs.py <==
# Figures for paper.tex. Data: report/report.tex Table "lean" (orders 17-23) and data/checks/order24 (order 24).
import matplotlib; matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'font.family':'serif','font.size':9,'axes.spines.top':False,'axes.spines.right':False,'savefig.bbox':'tight'})
G, B, O = '#2c7a4b', '#1f5fa8', '#d0612a'
n = [17,18,19,20,21,22,23,24]
final = [310,650,1905,5423,19620,76192,347189,1748733]
stage4 = [3.25,8.66,29.81,100.2,421.1,1771.5,23839,122595]   # user CPU-s of the Lean+LRAT per-structure check
enum = {17:9.49, 18:25, 19:72, 20:244, 21:258, 22:819, 23:5083, 24:17098}                            # user CPU-s of the Lean enumeration check
fig,(a1,a2)=plt.subplots(1,2,figsize=(7.0,2.8))
a1.semilogy(n, final, 'o-', color=B); a1.set_xlabel('order $n$'); a1.set_ylabel('final structures (log)')
a1.set_title('Structures checked by Lean', fontsize=9); a1.set_xticks(n)
a2.semilogy(n, stage4, 'P-', color=G, lw=1.8, label='per-structure check (LRAT)')
a2.semilogy(list(enum), list(enum.values()), 'o-', color=B, label='enumeration check')
a2.set_xlabel('order $n$'); a2.set_ylabel('user CPU seconds (log)'); a2.set_xticks(n)
a2.set_title('Cost of the Lean checks', fontsize=9); a2.legend(frameon=False, fontsize=7, loc='upper left')
fig.tight_layout(); fig.savefig('lean_cost.pdf'); plt.close(fig); print('ok')

# Ablation: measured effect of each kept technique, (before, after) CPU-s on the same instance.
# Source: notes/twobasis_notes.md (orders 20-24 sections).
abl = [
 ('rung 20: two-basis thm\n+ dominance + splitting', 'order 20', 27298, 3308),
 ('rung 21: structure-first\nsearch', 'order 20', 3308, 138.5),
 ('rung 22: C++ stage 2\n+ residual symmetry', 'order 21', 581.7, 65.0),
 ('rung 22: residual symmetry\nalone (stage 2)', 'order 21', 162, 60),
 ('rung 22: one-pass\ngenbg emitter (stage 1)', 'order 22', 187, 19.6),
 ('rung 23: lazy squarefree\n(1/20 sample)', 'order 23', 84, 47),
 ('rung 24: transversals + filter\n+ precheck + clause dropping', 'order 22', 179.7, 33.6),
]
fig, ax = plt.subplots(figsize=(7.0, 2.9))
y = list(range(len(abl)))[::-1]
for yi, (lab, inst, b, a) in zip(y, abl):
    ax.plot([a, b], [yi, yi], color='#bbbbbb', lw=3, solid_capstyle='round', zorder=1)
    ax.scatter([b], [yi], color='#888888', s=22, zorder=2)
    ax.scatter([a], [yi], color=O, s=26, zorder=3)
    ax.text(b * 1.25, yi, f'{b/a:.1f}$\\times$  ({inst})', va='center', fontsize=7)
ax.set_yticks(y); ax.set_yticklabels([l for l, *_ in abl], fontsize=7)
ax.set_xscale('log'); ax.set_xlim(10, 3e5); ax.set_xlabel('CPU seconds, before (grey) and after (orange), log scale')
fig.tight_layout(); fig.savefig('ablation.pdf'); plt.close(fig); print('ok abl')

# Speed vs SOTA (orders 17-24). Sources: report Table "human", paper Table bench/ladder, data/checks.
N = list(range(17, 25))
sat = {17:18,18:108,19:540,20:8430,21:116700,22:3.36e6,23:4.36e7}
sms = {17:12,18:72,19:504,20:6048,21:94464,22:2.26e6,23:4.29e7}
ours = {17:4.4,18:8.0,19:31.6,20:138.5,21:65.0,22:179.7,23:1767,24:3623}
lean = {17:13.6,18:36.2,19:109.5,20:368.9,21:784.1,22:3241.6,23:33478,24:167884}   # user+sys, enumeration + per-structure checks
fig, ax = plt.subplots(figsize=(6.4, 3.0))
ax.axvspan(23.5, 24.5, color='#f1ede4')
ax.text(24, 2e7, 'order 24', ha='center', fontsize=7, color='#7a6a3a')
ax.semilogy(list(sat), list(sat.values()), 'o-', color='#777777', label='SAT+CAS (Li, Bright, Ganesh)')
ax.semilogy(list(sms), list(sms.values()), 's--', color='#bbbbbb', label='SMS (Kirchweger, Peitl, Szeider)')
ax.semilogy(list(ours), list(ours.values()), 'D-', color=O, label='SkyLadder search')
ax.semilogy(list(lean), list(lean.values()), 'P-', color=G, label='SkyLadder certificate checks')
for k in sat:
    ax.text(k, 0.9, f'{sat[k]/ours[k]:,.0f}$\\times$', ha='center', fontsize=6, color=O)
ax.set_ylim(0.5, 2e8); ax.set_xticks(N); ax.set_xlabel('order $n$'); ax.set_ylabel('CPU seconds (log)')
ax.legend(frameon=False, fontsize=7, loc='upper left')
fig.tight_layout(); fig.savefig('speed.pdf'); plt.close(fig); print('ok speed')


==> make_arxiv.sh <==
#!/bin/zsh
# Build the arXiv source bundle: only the files the paper needs, comments stripped, .bbl included,
# test-compiled with pdflatex in a clean directory. Output: arxiv.tar.gz next to this script.
set -e
cd "$(dirname "$0")"
export PATH=~/Library/TinyTeX/bin/universal-darwin:$PATH
pdflatex -interaction=nonstopmode paper >/dev/null; bibtex paper >/dev/null
pdflatex -interaction=nonstopmode paper >/dev/null; pdflatex -interaction=nonstopmode paper >/dev/null
OUT=$(mktemp -d)/arxiv; mkdir -p $OUT/figs
strip() {  # drop comment text, keep a bare % where it ended a line; drop comment-only lines
  /opt/homebrew/bin/python3.13 -c '
import re,sys
out=[]
for line in open(sys.argv[1]):
    m=re.search(r"(?<!\\)%", line)
    if m is None: out.append(line); continue
    if line[:m.start()].strip()=="": continue
    out.append(line[:m.start()]+"%\n")
open(sys.argv[2],"w").write("".join(out))' "$1" "$2"
}
{ echo '\pdfoutput=1'; cat paper.tex; } > $OUT/paper.tmp && strip $OUT/paper.tmp $OUT/paper.tex && rm $OUT/paper.tmp
cp paper.bbl neurips_2025.sty $OUT/
for f in ladder pipeline24 blueprint order_blueprint_macro order_panels; do strip figs/$f.tex $OUT/figs/$f.tex; done
cp figs/ablation.pdf figs/speed.pdf figs/lean_cost.pdf $OUT/figs/
(cd $OUT && pdflatex -interaction=nonstopmode paper >/dev/null && pdflatex -interaction=nonstopmode paper >/dev/null \
  && grep -E "^!|undefined|Output written" paper.log)
(cd $OUT && rm -f paper.aux paper.log paper.out paper.pdf && tar czf arxiv.tar.gz paper.tex paper.bbl neurips_2025.sty figs)
cp $OUT/arxiv.tar.gz . && tar tzf arxiv.tar.gz && ls -la arxiv.tar.gz

